Spatial and Temporal Splitting Heuristics for Multi-Robot Motion Planning

In this work, we systematically examine the application of spatio-temporal splitting heuristics to the Multi-Robot Motion Planning (MRMP) problem in a graph-theoretic setting: a problem known to be NP-hard to optimally solve. Following the divide-and-conquer principle, we design multiple spatial and temporal splitting schemes that can be applied to any existing MRMP algorithm, including integer programming solvers and Enhanced Conflict Based Search, in an orthogonal manner. The combination of a good baseline MRMP algorithm with a proper splitting heuristic proves highly effective, allowing the resolution of problems 10+ times than what is possible previously, as corroborated by extensive numerical evaluations. Notably, spatial partition of problem fusing with the temporal splitting heuristic and the enhanced conflict based search (ECBS) algorithm increases the scalability of ECBS on large and challenging DAO maps by 5--15 folds with negligible impact on solution optimality.

==> pic/draw.py <==
import numpy as np
import matplotlib.pyplot as plt
import statistics
import os
import pandas as pd
import matplotlib
matplotlib.rcParams['mathtext.fontset'] = 'cm'
matplotlib.rcParams['font.family'] = 'STIXGeneral'
timeLimit=300000


font1 = {'family' : 'Serif',
'weight' : 'normal',
'size'   : 16,
}
def set_title(option):
	if option=="runtime":
		plt.xlabel('Number of Robots (n)',fontsize=22)
		plt.ylabel('Computation Time (s)',fontsize=22)
	else:
		plt.xlabel('Number of Robots (n)',fontsize=22)
		plt.ylabel('Optimality Ratio',fontsize=22)
	plt.tick_params(labelsize=20)

def read_data(filename,num):
	rawData=np.loadtxt(filename)
	frame=pd.DataFrame(rawData,columns=['numAgents','makespan','runtime','makespanLB'])
	frame.eval('OptimalRatio=(makespan)/makespanLB',inplace=True)
	frame.replace(np.nan,timeLimit)
	frame=frame[(frame['numAgents'].isin([num]))]
	#print(frame)
	frame=frame[frame['runtime']<timeLimit]
	print(frame)
	temp=frame[['numAgents','makespan','runtime','makespanLB','OptimalRatio']].mean()
	print("\n")
	print(temp)
	return temp
	
def read_data1(filename,num):
	rawData=np.loadtxt(filename)
	frame=pd.DataFrame(rawData,columns=['numAgents','makespan','runtime','makespanLB'])
	frame.eval('OptimalRatio=(makespan)/makespanLB',inplace=True)
	frame=frame[(~frame['runtime'].isin([np.nan]))]
	frame=frame[(frame['numAgents'].isin([num]))]
	#print(frame)
	frame=frame[frame['runtime']<timeLimit]
	print(frame)
	temp=frame[['numAgents','makespan','runtime','makespanLB','OptimalRatio']].mean()
	print("\n")
	print(temp)
	return temp
	
def read_data2(filename,num,timeLimit):
	rawData=np.loadtxt(filename)
	frame=pd.DataFrame(rawData,columns=['numAgents','makespan','runtime','makespanLB'])
	frame=frame[(frame['numAgents'].isin([num]))]
	total=len(frame)
	
	frame=frame[(~frame['runtime'].isin([np.nan]))]
	
	frame=frame[frame['runtime']<timeLimit]
	solved=len(frame)
	sr=solved/total
	return sr

def get_num_agents(filename):
	rawData=np.loadtxt(filename)
	frame=pd.DataFrame(rawData,columns=['numAgents','cost','runtime','costLB'])
	#print(frame)
	frame.drop_duplicates('numAgents',inplace=True)
	return frame['numAgents'].values
	
def get_runtime_optimality(filename):
	numAgents=get_num_agents(filename)
	rt=[]
	opt=[]
	for a in numAgents:
		tmp=read_data(filename,a)
		tmp1=read_data(filename,a)
		rt.append(tmp['runtime'])
		opt.append(tmp1['OptimalRatio'])
	return np.array(rt)/1000.,opt
	
def get_success_rate(filename,timeLimit):
	numAgents=get_num_agents(filename)
	sr=[]
	for a in numAgents:
		sr.append(read_data2(filename,a,timeLimit))
	return np.array(sr)

const_name="random-128-128-00-random.txt"
const_name2="random-128-128-05-random.txt"

#######################################################
#Compare old split with total time split
#######################################################
plt.figure()
plt.ylim(0, 300)
set_title("runtime")
fname="./ecbs-tt/"+const_name
runtime,opt=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),runtime,marker='o',color='blue')
fname="./ecbs-2t-tt/"+const_name
runtime2t_tt,opt2t_tt=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),runtime2t_tt,marker='s',color='red')
fname="./ecbs-2t-tt-old/"+const_name
runtime2t_tt_old,opt2t_tt_old=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),runtime2t_tt_old,marker='s',linestyle='--',color='brown')
fname="./ecbs-3t-tt/"+const_name
runtime3t_tt,opt3t_tt=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),runtime3t_tt,marker='x',color='orange')
fname="./ecbs-3t-tt-old/"+const_name
runtime3t_tt_old,opt3t_tt_old=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),runtime3t_tt_old,marker='x',linestyle='--',color='green')
fname="./ecbs-4t-tt/"+const_name
runtime4t_tt,opt4t_tt=get_runtime_optimality(fname)
l5,=plt.plot(get_num_agents(fname),runtime4t_tt,marker='D',color='purple')
fname="./ecbs-4t-tt-old/"+const_name
runtime4t_tt_old,opt4t_tt_old=get_runtime_optimality(fname)
l6,=plt.plot(get_num_agents(fname),runtime4t_tt_old,marker='D',linestyle='--',color='black')

plt.tick_params(labelsize=20)
plt.legend(handles=[l0,l1,l2,l3,l4,l5,l6],labels=['ecbs','ecbs-2t-tt','ecbs-2t-mk','ecbs-3t-tt','ecbs-3t-mk','ecbs-4t-tt','ecbs-4t-mk'],prop=font1,framealpha=0.2)
plt.savefig("ecbs_compare_runtime.pdf", bbox_inches="tight", pad_inches=0.01)
plt.show()


plt.figure()
set_title("optimality")
fname="./ecbs-tt/"+const_name
runtime,opt=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),opt,marker='o',color='blue')
fname="./ecbs-2t-tt/"+const_name
runtime2t_tt,opt2t_tt=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),opt2t_tt,marker='s',color='red')
fname="./ecbs-2t-tt-old/"+const_name
runtime2t_tt_old,opt2t_tt_old=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),opt2t_tt_old,marker='s',linestyle='--',color='brown')
fname="./ecbs-3t-tt/"+const_name
runtime3t_tt,opt3t_tt=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),opt3t_tt,marker='x',color='orange')
fname="./ecbs-3t-tt-old/"+const_name
runtime3t_tt_old,opt3t_tt_old=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),opt3t_tt_old,marker='x',linestyle='--',color='green')
fname="./ecbs-4t-tt/"+const_name
runtime4t_tt,opt4t_tt=get_runtime_optimality(fname)
l5,=plt.plot(get_num_agents(fname),opt4t_tt,marker='D',color='purple')
fname="./ecbs-4t-tt-old/"+const_name
runtime4t_tt_old,opt4t_tt_old=get_runtime_optimality(fname)
l6,=plt.plot(get_num_agents(fname),opt4t_tt_old,marker='D',linestyle='--',color='black')
plt.tick_params(labelsize=20)
#plt.legend(handles=[l0,l1,l2,l3,l4,l5,l6],labels=['ecbs','ecbs-2t-tt','ecbs-2t-mk','ecbs-3t-tt','ecbs-3t-mk','ecbs-4t-tt','ecbs-4t-mk'])
plt.savefig("ecbs_compare_opt.pdf", bbox_inches="tight", pad_inches=0.01)
plt.show()


##########################################################################################
timeLimit=600000

plt.figure()
set_title("runtime")
fname="./16s8t-22/"+const_name
runtime22,opt22=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),runtime22,marker='o',color='blue')
fname="./16s8t-24/"+const_name
runtime24,opt24=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),runtime24,marker='s',color='red')
fname="./16s8t-33/"+const_name
runtime33,opt33_old=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),runtime33,marker='*',color='brown')
fname="./16s8t-44/"+const_name
runtime44,opt44=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),runtime44,marker='x',color='orange')
fname="./16s8t-55/"+const_name
runtime55,opt55=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),runtime55,marker='P',color='green')
plt.legend(handles=[l0,l1,l2,l3,l4],labels=['16s8t-4x2','16s8t-4x4','16s8t-6x3','16s8t-8x4','16s8t-10x5'],prop=font1)
plt.savefig("ss_dif_bf_time.pdf", bbox_inches="tight", pad_inches=0.05)
plt.show()


plt.figure()
set_title("optimality")
fname="./16s8t-22/"+const_name
runtime22,opt22=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),opt22,marker='o',color='blue')
fname="./16s8t-24/"+const_name
runtime24,opt24=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),opt24,marker='s',color='red')
fname="./16s8t-33/"+const_name
runtime33,opt33=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),opt33,marker='*',color='brown')
fname="./16s8t-44/"+const_name
runtime44,opt44=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),opt44,marker='x',color='orange')
fname="./16s8t-55/"+const_name
runtime55,opt55=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),opt55,marker='P',color='green')
#plt.legend(handles=[l0,l1,l2,l3,l4],labels=['16s8t-4x2','16s8t-4x4','16s8t-6x3','16s8t-8x4','16s8t-10x5'])
plt.savefig("ss_dif_bf_opt.pdf", bbox_inches="tight", pad_inches=0.05)
plt.show()




################################################################################################

timeLimit=300000

plt.figure()
set_title("runtime")
fname="./4s8t/"+const_name
runtime4s8t,opt4s8t=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),runtime4s8t,marker='o',color='blue')
fname="./4s8t/"+const_name2
runtime4s8t05,opt4s8t05=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),runtime4s8t05,marker='s',color='red')
fname="./4s16t/"+const_name
runtime4s16t,opt4s16t=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),runtime4s16t,marker='*',color='brown')
fname="./4s16t/"+const_name2
runtime4s16t05,opt4s16t05=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),runtime4s16t05,marker='x',color='orange')
fname="./16s8t-22/"+const_name
runtime16s8t,opt16s8t=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),runtime16s8t,marker='P',color='green')
plt.legend(handles=[l0,l1,l2,l3,l4],labels=['4s8t','4s8t05','4s16t','4s16t05','16s8t'],prop=font1)
plt.savefig("ts-runtime.pdf", bbox_inches="tight", pad_inches=0.05)
plt.show()


plt.figure()
set_title("optimality")
fname="./4s8t/"+const_name
runtim4s8t,opt4s8t=get_runtime_optimality(fname)
l0,=plt.plot(get_num_agents(fname),opt4s8t,marker='o',color='blue')
fname="./4s8t05/"+const_name2
runtime4s8t05,opt4s8t05=get_runtime_optimality(fname)
l1,=plt.plot(get_num_agents(fname),opt4s8t05,marker='s',color='red')
fname="./4s16t/"+const_name
runtime4s16t,opt4s16t=get_runtime_optimality(fname)
l2,=plt.plot(get_num_agents(fname),opt4s16t,marker='*',color='brown')
fname="./4s16t/"+const_name2
runtime4s16t05,opt4s16t05=get_runtime_optimality(fname)
l3,=plt.plot(get_num_agents(fname),opt4s16t05,marker='x',color='orange')
fname="./16s8t-22/"+const_name
runtime16s8t,opt16s8t=get_runtime_optimality(fname)
l4,=plt.plot(get_num_agents(fname),opt16s8t,marker='P',color='green')
#plt.legend(handles=[l0,l1,l2,l3,l4],labels=['4s8t','4s8t05','4s16t','4s16t05','16s8t'])
plt.savefig("ts-opt.pdf", bbox_inches="tight", pad_inches=0.05)
plt.show()

